Experimenting a New Programming Practice with LLMs

The recent development on large language models makes automatically constructing small programs possible. It thus has the potential to free software engineers from low-level coding and allow us to focus on the perhaps more interesting parts of software development, such as requirement engineering and system testing. In this project, we develop a prototype named AISD (AI-aided Software Development), which is capable of taking high-level (potentially vague) user requirements as inputs, generates detailed use cases, prototype system designs, and subsequently system implementation. Different from existing attempts, AISD is designed to keep the user in the loop, i.e., by repeatedly taking user feedback on use cases, high-level system designs, and prototype implementations through system testing. AISD has been evaluated with a novel benchmark of non-trivial software projects. The experimental results suggest that it might be possible to imagine a future where software engineering is reduced to requirement engineering and system testing only.

==> figs/seaborn/scatter.py <==
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt

gloabl_params = {
        'font.weight':'bold',# the only prop to set bold for the x and y tick label
        'legend.fontsize': 35,
        'axes.labelsize': 35,
        'axes.titlesize': 35,
        'axes.labelweight':'bold',
        'axes.labelcolor': 'black',
        'xtick.labelsize': 35,
        'xtick.labelcolor': 'black',
        'ytick.labelsize': 35,
        'ytick.labelcolor': 'black',
    }
legend_param = {
    "ncol":3,
    "title":None,
    "bbox_to_anchor":(0.55, -0.09),
    "handletextpad":0,
    "columnspacing":0,
    "markerscale":2.0
}

sns.set(style="white", font='arial', rc = gloabl_params)
data = pd.read_csv("/Users/gldong/Documents/latex/Requ2Code/figs/seaborn/rq2_5.csv")
# "s" is the size of the marker
scatter = sns.relplot(x="Task ID", y="Pass Rate", hue="Mode",data=data, s=200)

# Calculate average values for "with human engagement" and "without human engagement"
avg_pass_rate_with_human = data[data['Mode'] == 'with human engagement']["Pass Rate"].mean()
avg_pass_rate_without_human = data[data['Mode'] == 'without human engagement']["Pass Rate"].mean()

# Plot average lines
scatter.ax.axhline(y=avg_pass_rate_with_human, color='green', linestyle='--', label=f'Avg Pass Rate (with human): {avg_pass_rate_with_human:.2f}')
scatter.ax.axhline(y=avg_pass_rate_without_human, color='red', linestyle='--', label=f'Avg Pass Rate (without human): {avg_pass_rate_without_human:.2f}')

# scatter.ax.legend()
sns.move_legend(scatter, "lower center", **legend_param)
figure = scatter.fig
figure.set_size_inches(16, 10)
plt.tight_layout()
# plt.show()  
plt.savefig('/Users/gldong/Documents/latex/Requ2Code/figs/rq2.pdf', dpi=600,bbox_inches='tight')
print(f"avg_pass_rate_with_human:{avg_pass_rate_with_human},without human engagement:{avg_pass_rate_without_human}")

